Tensor Data Scattering and the Impossibility of Slicing Theorem

This paper proposes a standard way to represent sparse tensors. A broad theoretical framework for tensor data scattering methods used in various deep learning frameworks is established. This paper presents a theorem that is very important for performance analysis and accelerator optimization for implementing data scattering. The theorem shows how the impossibility of slicing happens in tensor data scattering. A sparsity measuring formula is provided, which can effectively indicate the storage efficiency of sparse tensor and the possibility of parallelly using it. A Python reference implementation is provided as ancillary material with this arXiv submission.

==> anc/README.txt <==
ScatterX Python reference implementation
========================================

Files
-----

scatterx.py
    NumPy implementation of picks, traversal, provisioned x-transformers,
    scatter, and ScatterX. Compatibility aliases preserve the function names
    used in the original manuscript.

examples.py
    NumPy implementations of the TensorFlow-style and PyTorch-style examples
    described in the paper, together with executable assertions.

requirements.txt
    Python dependency declaration.

Running the examples
--------------------

From this directory, run:

    python examples.py

The expected final line is:

    All ScatterX examples passed.


==> anc/examples.py <==
"""Executable examples for the NumPy ScatterX reference implementation."""

from __future__ import annotations

import numpy as np
from numpy.typing import ArrayLike, NDArray

from scatterx import scatter_x


def tensorflow_scatter(
    tensor: NDArray[np.generic], indices: ArrayLike, updates: ArrayLike
) -> NDArray[np.generic]:
    """Emulate ``tf.tensor_scatter_nd_update`` for the examples in the paper."""

    index_array = np.asarray(indices)
    update_array = np.asarray(updates)
    if index_array.ndim < 2:
        raise ValueError("indices must have shape (..., index_depth)")
    index_depth = int(index_array.shape[-1])
    if index_depth > tensor.ndim:
        raise ValueError("index depth exceeds the target tensor rank")

    p0 = np.arange(index_array.ndim - 1, dtype=np.intp)
    p1 = np.arange(index_depth, tensor.ndim, dtype=np.intp)
    p = np.arange(tensor.ndim, dtype=np.intp)
    return scatter_x(tensor, update_array, index_array, p0, p1, p)


def pytorch_scatter(
    tensor: NDArray[np.generic],
    dim: int,
    index: ArrayLike,
    source: ArrayLike,
) -> NDArray[np.generic]:
    """Emulate the no-reduction form of ``torch.Tensor.scatter_``."""

    index_array = np.asarray(index)
    source_array = np.asarray(source)
    if index_array.ndim != tensor.ndim:
        raise ValueError("index and target must have the same rank")
    if not 0 <= dim < tensor.ndim:
        raise ValueError("dim is outside the target tensor rank")
    if any(i > s for i, s in zip(index_array.shape, source_array.shape)):
        raise ValueError("source is smaller than index along at least one dimension")

    source_slice = tuple(slice(0, extent) for extent in index_array.shape)
    values = source_array[source_slice].copy()
    dimensions = list(range(index_array.ndim))
    p0 = np.asarray(dimensions, dtype=np.intp)
    p1 = np.asarray(dimensions[:dim] + dimensions[dim + 1 :], dtype=np.intp)
    p = np.asarray(
        dimensions[1 : dim + 1] + [0] + dimensions[dim + 1 :], dtype=np.intp
    )
    return scatter_x(tensor, values, index_array, p0, p1, p)


def run_examples() -> None:
    """Run the examples from the original implementation as assertions."""

    tensor = np.ones(10, dtype=np.int16)
    indices = np.asarray([[2], [3], [5], [4]], dtype=np.int16)
    updates = np.asarray([6, 9, 22, 88], dtype=np.int16)
    actual = tensorflow_scatter(tensor, indices, updates)
    expected = np.asarray([1, 1, 6, 9, 88, 22, 1, 1, 1, 1], dtype=np.int16)
    np.testing.assert_array_equal(actual, expected)

    tensor = np.ones((4, 4, 4), dtype=np.int16)
    indices = np.asarray([[0], [2]], dtype=np.int16)
    updates = np.asarray(
        [
            [[2, 4, 3, 7], [1, 6, 1, 6], [4, 5, 6, 7], [9, 0, 0, 0]],
            [[8, 8, 8, 5], [7, 6, 7, 6], [9, 1, 7, 1], [1, 3, 7, 5]],
        ],
        dtype=np.int16,
    )
    actual = tensorflow_scatter(tensor, indices, updates)
    expected = np.ones((4, 4, 4), dtype=np.int16)
    expected[0] = updates[0]
    expected[2] = updates[1]
    np.testing.assert_array_equal(actual, expected)

    source = np.asarray(
        [[0.7654, 0.1543, 0.8820, 0.9940, 0.0098],
         [0.2314, 0.9098, 0.1102, 0.4785, 0.5746]]
    )
    index = np.asarray([[0], [3]], dtype=np.int16)
    actual = pytorch_scatter(np.zeros((3, 5)), 1, index, source)
    expected = np.zeros((3, 5))
    expected[0, 0] = 0.7654
    expected[1, 3] = 0.2314
    np.testing.assert_allclose(actual, expected)

    print("All ScatterX examples passed.")


if __name__ == "__main__":
    run_examples()


==> anc/requirements.txt <==
numpy>=1.20


==> anc/scatterx.py <==
"""NumPy reference implementation of the ScatterX operation.

The names ``getPick``, ``getProvisionXTransformer``, and ``scatterX`` are
retained as compatibility aliases for the names used in the original paper.
"""

from __future__ import annotations

from collections.abc import Callable, Sequence

import numpy as np
from numpy.typing import ArrayLike, NDArray


Index = NDArray[np.integer]


def _integer_vector(values: ArrayLike, name: str) -> Index:
    array = np.asarray(values)
    if array.ndim != 1:
        raise ValueError(f"{name} must be a one-dimensional array")
    if not np.issubdtype(array.dtype, np.integer):
        raise TypeError(f"{name} must contain integers")
    if array.size and np.any(array < 0):
        raise ValueError(f"{name} must contain nonnegative integers")
    return array.astype(np.intp, copy=False)


def get_pick(pick_specification: ArrayLike) -> Callable[[ArrayLike], Index]:
    """Create a pick function from a one-dimensional integer array."""

    positions = _integer_vector(pick_specification, "pick_specification")

    def pick(index: ArrayLike) -> Index:
        index_array = _integer_vector(index, "index")
        if positions.size and int(positions.max()) >= index_array.size:
            raise ValueError("pick position is outside the supplied index")
        return index_array[positions]

    return pick


def traversal(
    traversal_shape: Sequence[int], action: Callable[[Index], None]
) -> None:
    """Call ``action`` once for every index in ``traversal_shape``."""

    shape = tuple(int(extent) for extent in traversal_shape)
    if not shape:
        raise ValueError("traversal_shape must contain at least one dimension")
    if any(extent < 0 for extent in shape):
        raise ValueError("shape extents must be nonnegative")

    for index in np.ndindex(shape):
        action(np.asarray(index, dtype=np.intp))


def get_provision_x_transformer(
    source_shape: Sequence[int],
    target_shape: Sequence[int],
    inner_provisioner: ArrayLike,
    p0: ArrayLike,
    p1: ArrayLike,
    p: ArrayLike,
) -> Index:
    """Materialize the provisioner of an x-transformer.

    For each source index ``I``, the returned tensor stores
    ``p(inner_provisioner[p0(I)] + p1(I))``.
    """

    source_shape = tuple(int(extent) for extent in source_shape)
    target_shape = tuple(int(extent) for extent in target_shape)
    if any(extent < 0 for extent in source_shape + target_shape):
        raise ValueError("shape extents must be nonnegative")

    p0_array = _integer_vector(p0, "p0")
    p1_array = _integer_vector(p1, "p1")
    p_array = _integer_vector(p, "p")
    provisioner = np.asarray(inner_provisioner)
    if not np.issubdtype(provisioner.dtype, np.integer):
        raise TypeError("inner_provisioner must contain integers")

    pick0 = get_pick(p0_array)
    pick1 = get_pick(p1_array)
    output_pick = get_pick(p_array)
    output = np.zeros(source_shape + (len(target_shape),), dtype=np.intp)
    scalar_provisioner = provisioner.ndim == p0_array.size

    def combine(index: Index) -> None:
        inner_index = tuple(pick0(index))
        inner_value = provisioner[inner_index]
        if scalar_provisioner:
            inner_tuple = (int(inner_value),)
        else:
            inner_tuple = tuple(np.asarray(inner_value, dtype=np.intp))
        combined = np.asarray(inner_tuple + tuple(pick1(index)), dtype=np.intp)
        target_index = output_pick(combined)
        if target_index.size != len(target_shape):
            raise ValueError("the output pick does not produce a target index")
        for coordinate, extent in zip(target_index, target_shape):
            if int(coordinate) >= extent:
                raise IndexError("the x-transformer produced an out-of-range index")
        output[tuple(index)] = target_index

    traversal(source_shape, combine)
    return output


def scatter(
    target: NDArray[np.generic],
    values: ArrayLike,
    x_transformer: ArrayLike,
) -> NDArray[np.generic]:
    """Scatter ``values`` into ``target`` according to ``x_transformer``."""

    values_array = np.asarray(values)
    transformer = np.asarray(x_transformer)
    expected_shape = values_array.shape + (target.ndim,)
    if transformer.shape != expected_shape:
        raise ValueError(
            f"x_transformer has shape {transformer.shape}, expected {expected_shape}"
        )
    if not np.issubdtype(transformer.dtype, np.integer):
        raise TypeError("x_transformer must contain integers")

    for index in np.ndindex(values_array.shape):
        target_index = tuple(int(value) for value in transformer[index])
        target[target_index] = values_array[index]
    return target


def scatter_x(
    target: NDArray[np.generic],
    values: ArrayLike,
    inner_provisioner: ArrayLike,
    p0: ArrayLike,
    p1: ArrayLike,
    p: ArrayLike,
) -> NDArray[np.generic]:
    """Apply ScatterX and return the mutated target tensor."""

    values_array = np.asarray(values)
    x_transformer = get_provision_x_transformer(
        values_array.shape, target.shape, inner_provisioner, p0, p1, p
    )
    return scatter(target, values_array, x_transformer)


# Compatibility aliases used by the original manuscript and implementation.
getPick = get_pick
getProvisionXTransformer = get_provision_x_transformer
scatterX = scatter_x


__all__ = [
    "get_pick",
    "get_provision_x_transformer",
    "scatter",
    "scatter_x",
    "traversal",
    "getPick",
    "getProvisionXTransformer",
    "scatterX",
]

